SimLOD: Simultaneous LOD Generation and Rendering

About: We propose an incremental LOD generation approach for point clouds that allows us to simultaneously load points from disk, update an octree-based level-of-detail representation, and render the intermediate results in real time while additional points are still being loaded from disk. LOD construction and rendering are both implemented in CUDA and share the GPU's processing power, but each incremental update is lightweight enough to leave enough time to maintain real-time frame rates. Background: LOD construction is typically implemented as a preprocessing step that requires users to wait before they are able to view the results in real time. This approach allows users to view intermediate results right away. Results: Our approach is able to stream points from an SSD and update the octree on the GPU at rates of up to 580 million points per second (~9.3GB/s from a PCIe 5.0 SSD) on an RTX 4090. Depending on the data set, our approach spends an average of about 1 to 2 ms to incrementally insert 1 million points into the octree, allowing us to insert several million points per frame into the LOD structure and render the intermediate results within the same frame. Discussion/Limitations: We aim to provide near-instant, real-time visualization of large data sets without preprocessing. Out-of-core processing of arbitrarily large data sets and color-filtering for higher-quality LODs are subject to future work.

==> work/voxelization.py <==
import bpy
import bmesh
from mathutils import Vector

from math import floor

#bpy.ops.mesh.primitive_cube_add()
#box = bpy.context.active_object
#box.location = (1, 1, 0)
#box.scale = (0.5, 0.5, 0.5)

def clamp(x, min, max):
	if (x <= min): return min 
	if (x >= max): return max

	return x

class Box:
	min = Vector([0, 0, 0])
	max = Vector([0, 0, 0])

	def toCube(self):
		cubesize = max(
			self.max.x - self.min.x,
			self.max.z - self.min.z,
			self.max.y - self.min.y)

		box = Box()
		box.min = Vector([self.min.x, self.min.y, self.min.z])
		box.max = Vector([
			self.min.x + cubesize,
			self.min.y + cubesize,
			self.min.z + cubesize,
		])

		return box

def getAABB(object):

	boxmin = Vector([ float("inf"),  float("inf"),  float("inf")])
	boxmax = Vector([-float("inf"), -float("inf"), -float("inf")])

	for vertex in object.bound_box: 
		v = object.matrix_world @ Vector(vertex)
		boxmin.x = min(boxmin.x, v.x)
		boxmin.y = min(boxmin.y, v.y)
		boxmin.z = min(boxmin.z, v.z)
		boxmax.x = max(boxmax.x, v.x)
		boxmax.y = max(boxmax.y, v.y)
		boxmax.z = max(boxmax.z, v.z)

	box = Box()
	box.min = boxmin
	box.max = boxmax
		
	return box

def drawBoundingBox(box):
	cz = (box.max.z + box.min.z) / 2
	width = box.max.x - box.min.x
	depth = box.max.y - box.min.y
	height = box.max.z - box.min.z
	boxsize = Vector([width, depth, height])
	cubesize = max(width, depth, height)

	pwidth = cubesize / 500.0
	plength = 0.5 * cubesize

	collection_main = bpy.context.scene.collection
	collection_root = bpy.data.collections.new("Voxelized")
	collection_bounds = bpy.data.collections.new("BoundingBox")

	collection_root.children.link(collection_bounds)
	bpy.context.scene.collection.children.link(collection_root)

	positions = [
		(box.min.x + 0 * cubesize, box.min.y + 0 * cubesize, cz),
		(box.min.x + 1 * cubesize, box.min.y + 0 * cubesize, cz),
		(box.min.x + 0 * cubesize, box.min.y + 1 * cubesize, cz), 
		(box.min.x + 1 * cubesize, box.min.y + 1 * cubesize, cz), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 0 * cubesize, box.min.z + 0 * cubesize), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 1 * cubesize, box.min.z + 0 * cubesize), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 0 * cubesize, box.min.z + 1 * cubesize), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 1 * cubesize, box.min.z + 1 * cubesize), 
		(box.min.x + 0 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 0 * cubesize), 
		(box.min.x + 1 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 0 * cubesize), 
		(box.min.x + 0 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 1 * cubesize), 
		(box.min.x + 1 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 1 * cubesize), 
	]

	scales = [
		(pwidth, pwidth, plength),
		(pwidth, pwidth, plength),
		(pwidth, pwidth, plength),
		(pwidth, pwidth, plength),
		(plength, pwidth, pwidth),
		(plength, pwidth, pwidth),
		(plength, pwidth, pwidth),
		(plength, pwidth, pwidth),
		(pwidth, plength, pwidth),
		(pwidth, plength, pwidth),
		(pwidth, plength, pwidth),
		(pwidth, plength, pwidth),
	]

	for i in range(12): 
		bpy.ops.mesh.primitive_cube_add(
			location=positions[i],
			scale=scales[i])
		object = bpy.context.active_object
		collection_bounds.objects.link(object)
		collection_main.objects.unlink(object)

	bpy.ops.object.select_all(action='DESELECT')


def voxelize(object, grid, gridsize): 

	aabb = getAABB(object).toCube()
	boxsize = aabb.max - aabb.min

	coords = [(object.matrix_world @ v.co) for v in vertices]

	for coord in coords:
		
		fx = gridsize * (coord.x - aabb.min.x) / boxsize.x
		fy = gridsize * (coord.y - aabb.min.y) / boxsize.y
		fz = gridsize * (coord.z - aabb.min.z) / boxsize.z

		ix = clamp(floor(fx), 0, gridsize - 1)
		iy = clamp(floor(fy), 0, gridsize - 1)
		iz = clamp(floor(fz), 0, gridsize - 1)

		voxelIndex = ix + iy * gridsize + iz * gridsize * gridsize

		grid[voxelIndex] = 1

def drawVoxels(object, grid, gridsize):

	aabb = getAABB(object).toCube()
	boxsize = aabb.max - aabb.min
	voxelsize = boxsize.x / gridsize

	collection_voxels = bpy.data.collections.new("voxels")
	collection_main = bpy.context.scene.collection
	collection_main.children.link(collection_voxels)

	mesh = bpy.data.meshes.new("myBeautifulMesh")
	object_mesh = bpy.data.objects.new(mesh.name, mesh)
	collection_voxels.objects.link(object_mesh)
	bpy.context.view_layer.objects.active = object_mesh

	# verts = [
	# 	( 1.0,  1.0,  0.0), 
	# 	( 1.0, -1.0,  0.0),
	# 	(-1.0, -1.0,  0.0),
	# 	(-1.0,  1.0,  0.0),
	# ]
	# edges = []
	# faces = [[0, 1, 2, 3]]

	vertices = []
	edges = []
	faces = []

	numVoxelsAdded = 0
	facesPerVoxel = 1

	for voxelIndex in range(gridsize * gridsize * gridsize):

		value = grid[voxelIndex]

		if(value == 0): continue

		ix = voxelIndex % gridsize
		iy = floor((voxelIndex % (gridsize * gridsize)) / gridsize)
		iz = floor(voxelIndex / (gridsize * gridsize))

		fx = ix / gridsize
		fy = iy / gridsize
		fz = iz / gridsize

		s = 0.02

		# BOTTOM
		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		# TOP
		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		# BOTTOM
		faces.append([
			8 * numVoxelsAdded + 0,
			8 * numVoxelsAdded + 1,
			8 * numVoxelsAdded + 2,
			8 * numVoxelsAdded + 3,
		])

		# TOP
		faces.append([
			8 * numVoxelsAdded + 4,
			8 * numVoxelsAdded + 5,
			8 * numVoxelsAdded + 6,
			8 * numVoxelsAdded + 7,
		])

		# SIDE 1
		faces.append([
			8 * numVoxelsAdded + 0,
			8 * numVoxelsAdded + 1,
			8 * numVoxelsAdded + 5,
			8 * numVoxelsAdded + 4,
		])

		# SIDE 1
		faces.append([
			8 * numVoxelsAdded + 2,
			8 * numVoxelsAdded + 3,
			8 * numVoxelsAdded + 7,
			8 * numVoxelsAdded + 6,
		])

		# SIDE 1
		faces.append([
			8 * numVoxelsAdded + 1,
			8 * numVoxelsAdded + 2,
			8 * numVoxelsAdded + 6,
			8 * numVoxelsAdded + 5,
		])

		faces.append([
			8 * numVoxelsAdded + 3,
			8 * numVoxelsAdded + 0,
			8 * numVoxelsAdded + 4,
			8 * numVoxelsAdded + 7,
		])

		numVoxelsAdded = numVoxelsAdded + 1

		
		# bpy.ops.mesh.primitive_cube_add(
		# 	location = pos,
		# 	scale = (voxelsize / 2.2, voxelsize / 2.2, voxelsize / 2.2))

		# voxelObject = bpy.context.active_object
		# collection_voxels.objects.link(voxelObject)
		# collection_main.objects.unlink(voxelObject)

	mesh.from_pydata(vertices, edges, faces)

	# for voxelIndex in range(gridsize * gridsize * gridsize):

	# 	value = grid[voxelIndex]

	# 	if(value == 0): continue

	# 	ix = voxelIndex % gridsize
	# 	iy = floor((voxelIndex % (gridsize * gridsize)) / gridsize)
	# 	iz = floor(voxelIndex / (gridsize * gridsize))

	# 	fx = ix / gridsize
	# 	fy = iy / gridsize
	# 	fz = iz / gridsize

	# 	pos = (
	# 		(ix + 0.5) * voxelsize + aabb.min.x,
	# 		(iy + 0.5) * voxelsize + aabb.min.y,
	# 		(iz + 0.5) * voxelsize + aabb.min.z,
	# 	)
		
	# 	bpy.ops.mesh.primitive_cube_add(
	# 		location = pos,
	# 		scale = (voxelsize / 2.2, voxelsize / 2.2, voxelsize / 2.2))

	# 	voxelObject = bpy.context.active_object
	# 	collection_voxels.objects.link(voxelObject)
	# 	collection_main.objects.unlink(voxelObject)












print("start")

object = bpy.data.objects['bunny_small']
vertices = object.data.vertices
#print(vertices)
coords = [(object.matrix_world @ v.co) for v in vertices]

if("MyTestCollection" in bpy.data.collections):
	collection = bpy.data.collections['MyTestCollection']
else:
	collection = bpy.data.collections.new("MyTestCollection")
	bpy.context.scene.collection.children.link(collection)

aabb = getAABB(object)
#drawBoundingBox(aabb.toCube())

gridsize = 32
voxels = [0] * (gridsize * gridsize * gridsize)

voxelize(object, voxels, gridsize)

drawVoxels(object, voxels, gridsize)

print("done")




